Computing in the Era of Large Generative Models: From Cloud-Native to AI-Native

In this paper, we investigate the intersection of large generative AI models and cloud-native computing architectures. Recent large models such as ChatGPT, while revolutionary in their capabilities, face challenges like escalating costs and demand for high-end GPUs. Drawing analogies between large-model-as-a-service (LMaaS) and cloud database-as-a-service (DBaaS), we describe an AI-native computing paradigm that harnesses the power of both cloud-native technologies (e.g., multi-tenancy and serverless computing) and advanced machine learning runtime (e.g., batched LoRA inference). These joint efforts aim to optimize costs-of-goods-sold (COGS) and improve resource accessibility. The journey of merging these two domains is just at the beginning and we hope to stimulate future research and development in this area.

==> code/p1.java <==
p1 (int EMPNO, String ENAME, int DEPTNO){
  if (DEPTNO == 10){
    if(DEPTNO+5> EMPNO){
      return (EMPNO,ENAME,DEPTNO)}}}
p2 (int EMPNO, String ENAME, int DEPTNO){
  if (DEPTNO == 10){
    if(15> EMPNO){
      return (EMPNO,ENAME,DEPTNO)}}}

